NEWAGE

NEWAGE is a direction-sensitive dark matter search experiment with a gaseous time-projection chamber. We improved the direction-sensitive dark matter limits by our underground measurement. After the first underground run, we replaced the detector components with radio-pure materials. We also studied the possibilities of head-tail recognition of nuclear tracks in the surface laboratory. For the future large volume detector, we are developing a pixel ASIC named QPIX. In this paper, these recent R&D activities are described.

==> run.sh <==
#! /bin/sh
latex miuchi_cygnus2011.tex
bibtex miuchi_cygnus2011
latex miuchi_cygnus2011.tex
latex miuchi_cygnus2011.tex
#dvipdf miuchi_cygnus2011.dvi 

